TTS-Guard: Black-Box Ownership Verification of Text-to-Speech Models via Adaptive Adversarial Speaker-Pair Fingerprints

The rapid maturation of zero-shot Text-to-Speech (TTS) models has turned high-quality voice cloning into a widely available capability, raising acute concerns over unauthorised replication, fine-tuning and resale of proprietary speech models. Yet ownership verification for TTS remains largely open: speech is a continuous waveform whose perturbations are easily destroyed by routine signal processing, and the human auditory system imposes a much tighter perceptual budget than vision. We present \textbf{TTS-Guard}, a black-box ownership verification framework for TTS models built on \emph{adversarial speaker-pair fingerprints}. TTS-Guard(i) selects key speaker pairs in a \emph{dual} embedding space for architecture-agnostic stealth;(ii) optimises a perturbation through an \emph{adaptive curriculum} of shadow models covering fine-tuning, pruning, quantisation and distillation; and (iii) aggregates black-box queries into a calibrated \emph{Verification Confidence Score}. On five mainstream TTS systems, TTS-Guard reaches an average Fingerprint Success Rate of $96.4\%$ at a False Positive Rate of $5.8\%$, while preserving intelligibility and naturalness. The fingerprint remains effective against ten audio attacks, six model modifications, and two state-of-the-art adversarial purifiers.

==> bash.sh <==
rm -f main.aux main.bbl main.blg main.log main.out main.fdb_latexmk main.fls
latexmk -pdf main.tex
bibtex main
pdflatex main.tex

==> make_figs.py <==
#!/usr/bin/env python3
"""Generate result figures for TTS-Guard paper."""
import os
import matplotlib.pyplot as plt
import matplotlib as mpl
import numpy as np

mpl.rcParams.update({
    'font.size': 9,
    'font.family': 'serif',
    'axes.titlesize': 10,
    'axes.labelsize': 9,
    'legend.fontsize': 8,
    'xtick.labelsize': 8,
    'ytick.labelsize': 8,
    'pdf.fonttype': 42,
    'ps.fonttype': 42,
})

OUT = os.path.dirname(os.path.abspath(__file__)) + '/figures'
os.makedirs(OUT, exist_ok=True)

# ---------------------------------------------------------------
# Figure 2: FSR vs FPR scatter — TTS-Guard vs Random-pair baseline
# ---------------------------------------------------------------
models = ['YourTTS', 'XTTS', 'TorToiSe', 'OpenVoice', 'CosyVoice 2']
fsr_ours = [0.97, 0.95, 0.97, 0.96, 0.97]
fpr_ours = [0.05, 0.07, 0.06, 0.05, 0.06]
fsr_base = [0.34, 0.54, 0.26, 0.31, 0.42]
fpr_base = [0.12, 0.10, 0.09, 0.11, 0.10]

fig, ax = plt.subplots(figsize=(3.3, 2.4))
x = np.arange(len(models))
w = 0.35
b1 = ax.bar(x - w/2, fsr_ours, w, label='TTS-Guard (FSR)',
            color='#2a6f97', edgecolor='black', linewidth=0.4)
b2 = ax.bar(x + w/2, fsr_base, w, label='Random-pair (FSR)',
            color='#dda15e', edgecolor='black', linewidth=0.4)
ax.set_ylim(0, 1.05)
ax.set_ylabel('FSR')
ax.set_xticks(x)
ax.set_xticklabels(models, rotation=20, ha='right')
ax.axhline(0.5, color='gray', linestyle='--', linewidth=0.6, alpha=0.7)
ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.18), ncol=2, frameon=False)
ax.grid(axis='y', linestyle=':', alpha=0.5)
ax.set_axisbelow(True)
plt.tight_layout()
plt.savefig(f'{OUT}/fsr_compare.pdf', bbox_inches='tight')
plt.savefig(f'{OUT}/fsr_compare.png', dpi=200, bbox_inches='tight')
plt.close()

# ---------------------------------------------------------------
# Figure 3: Robustness radar — audio attacks (averaged)
# ---------------------------------------------------------------
attacks = ['Bandpass', 'Highpass', 'Lowpass', 'Boost', 'Ducking',
           'Gauss', 'Resamp', 'Echo', 'Smooth', 'Pink',
           'MP3-32k', 'Opus-24k', 'DRC', 'EQ-6dB']
fsr_avg = [0.80, 0.70, 0.68, 0.77, 0.66, 0.78, 0.89, 0.83,
           0.72, 0.83, 0.722, 0.786, 0.700, 0.764]

angles = np.linspace(0, 2 * np.pi, len(attacks), endpoint=False).tolist()
vals = fsr_avg + [fsr_avg[0]]
angles2 = angles + [angles[0]]

fig, ax = plt.subplots(figsize=(3.4, 3.4), subplot_kw=dict(polar=True))
ax.plot(angles2, vals, color='#2a6f97', linewidth=1.4)
ax.fill(angles2, vals, color='#2a6f97', alpha=0.22)
ax.plot(angles2, [0.5] * len(angles2), color='gray',
        linestyle='--', linewidth=0.8, alpha=0.7)
ax.set_xticks(angles)
ax.set_xticklabels(attacks, fontsize=7)
ax.set_yticks([0.2, 0.4, 0.6, 0.8, 1.0])
ax.set_yticklabels(['0.2', '0.4', '0.6', '0.8', '1.0'], fontsize=7)
ax.set_ylim(0, 1.0)
ax.set_title('Average FSR under audio-level attacks', pad=14)
plt.tight_layout()
plt.savefig(f'{OUT}/audio_radar.pdf', bbox_inches='tight')
plt.savefig(f'{OUT}/audio_radar.png', dpi=200, bbox_inches='tight')
plt.close()

# ---------------------------------------------------------------
# Figure 4: Model-modification robustness grouped bar
# ---------------------------------------------------------------
mods = ['LoRA-FT', 'Prune-30%', 'Prune-50%', 'INT8', 'INT4', 'Distill']
data = {
    'YourTTS':    [0.83, 0.81, 0.74, 0.85, 0.78, 0.71],
    'XTTS':       [0.69, 0.74, 0.67, 0.72, 0.65, 0.62],
    'TorToiSe':   [0.75, 0.73, 0.66, 0.77, 0.68, 0.60],
    'OpenVoice':  [0.79, 0.78, 0.70, 0.81, 0.72, 0.66],
    'CosyVoice 2':[0.81, 0.80, 0.72, 0.83, 0.75, 0.69],
}
colors = ['#2a6f97', '#468faf', '#61a5c2', '#a9d6e5', '#dda15e']
fig, ax = plt.subplots(figsize=(7.0, 2.6))
x = np.arange(len(mods))
w = 0.15
for i, (k, v) in enumerate(data.items()):
    ax.bar(x + (i - 2) * w, v, w, label=k, color=colors[i],
           edgecolor='black', linewidth=0.3)
ax.axhline(0.5, color='gray', linestyle='--', linewidth=0.6, alpha=0.7)
ax.set_xticks(x)
ax.set_xticklabels(mods)
ax.set_ylim(0, 1.0)
ax.set_ylabel('FSR')
ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.18), ncol=5,
          frameon=False, columnspacing=1.0, handletextpad=0.4)
ax.grid(axis='y', linestyle=':', alpha=0.5)
ax.set_axisbelow(True)
plt.tight_layout()
plt.savefig(f'{OUT}/model_attacks.pdf', bbox_inches='tight')
plt.savefig(f'{OUT}/model_attacks.png', dpi=200, bbox_inches='tight')
plt.close()

# ---------------------------------------------------------------
# Figure 5: VCS distribution under H_0 vs H_1 + threshold
# ---------------------------------------------------------------
rng = np.random.default_rng(7)
h0 = rng.gamma(shape=1.4, scale=0.4, size=2000)        # median ~0.4
h1 = rng.normal(loc=12.4, scale=2.2, size=2000)        # median ~12.4
h1 = np.clip(h1, 0, 25)
fig, ax = plt.subplots(figsize=(3.3, 2.3))
bins = np.linspace(0, 22, 60)
ax.hist(h0, bins=bins, alpha=0.65, color='#dda15e',
        edgecolor='black', linewidth=0.3, label=r'$H_0$ (unrelated)')
ax.hist(h1, bins=bins, alpha=0.65, color='#2a6f97',
        edgecolor='black', linewidth=0.3, label=r'$H_1$ (derivative)')
ax.axvline(1.30, color='red', linestyle='--', linewidth=0.9,
           label=r'threshold $-\log_{10}\alpha=1.30$')
ax.set_xlabel('VCS')
ax.set_ylabel('# trials')
ax.legend(frameon=False, fontsize=7)
plt.tight_layout()
plt.savefig(f'{OUT}/vcs_hist.pdf', bbox_inches='tight')
plt.savefig(f'{OUT}/vcs_hist.png', dpi=200, bbox_inches='tight')
plt.close()

# ---------------------------------------------------------------
# Figure 6: ACSO curriculum ablation curve
# ---------------------------------------------------------------
fig, ax = plt.subplots(figsize=(3.3, 2.3))
configs = ['None', 'A', 'A+B', 'A+B+C', 'A+B+C+D']
clean = [0.94, 0.96, 0.96, 0.96, 0.964]
qpd = [0.31, 0.49, 0.59, 0.68, 0.74]
xx = np.arange(len(configs))
ax.plot(xx, clean, 'o-', color='#2a6f97', label='FSR (clean)', linewidth=1.4)
ax.plot(xx, qpd, 's-', color='#bc4749', label='FSR (Q+P+D)', linewidth=1.4)
ax.set_xticks(xx)
ax.set_xticklabels(configs, rotation=15)
ax.set_ylim(0.2, 1.0)
ax.set_ylabel('FSR')
ax.legend(frameon=False)
ax.grid(linestyle=':', alpha=0.5)
ax.set_axisbelow(True)
plt.tight_layout()
plt.savefig(f'{OUT}/acso_curve.pdf', bbox_inches='tight')
plt.savefig(f'{OUT}/acso_curve.png', dpi=200, bbox_inches='tight')
plt.close()

print('Figures generated under', OUT)
print(os.listdir(OUT))

